Conservative binary dynamics to third post-Minkowskian order beyond General Relativity

We present the conservative dynamics of compact binaries to third order in the post-Minkowskian approximation in a theory that extends general relativity by a massless scalar field coupled to the Gauss-Bonnet invariant. We employ the effective field theory approach to construct the effective action of binary systems by integrating out the metric and scalar degrees of freedom that mediate the gravitational interactions between the two bodies. We derive analytical expressions for the scattering impulse and the deflection angle to third order in the post-Minkowskian expansion. Our results are found to be in agreement, in the overlapping regimes, with state-of-the-art calculations in the post-Newtonian/post-Minkowskian theory.

==> anc/3pm-bgr.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*Ancillary file for the paper "Conservative binary dynamics to third Post-Minkowskian order beyond General Relativity" by G. L. Almeida, Y. Du, Z. Liu and H. Wang.*)
(**)
(*This file contains machine-readable expressions for:*)
(*	- The 3PM impulse expanded according to eq. (9);*)
(*	- Scattering angle, as in eq. (12);*)
(*	- Coefficients c_n's and d_n's defined in eq. (9);*)
(*	- Polynomial functions h_i appearing in eq. (11) (Table I).*)
(**)
(*We use the following notation for the variables used in this file:	*)
(*	- m1, m2 are the masses of two particles, and u1 and u2 are respectively their initial velocities;*)
(*	- m = m1+m2 is the total mass;*)
(*	- nu = m1 m2/m^2 is the symmetric mass ratio, introduced below eq. (8);*)
(*	- s1, s2, sp1, sp2, spp1, spp2 are the sensitivities s1, s2, s1', s2', s1'', s2'', respectively, introduced in eq. (4);*)
(*	- y = \gamma = u1.u2, scalar product of initial velocities (we use the Minkowski metric eta=diag(1,-1,-1,-1));*)
(*	- x = y - Sqrt[ y^2 - 1], the variable entering the Log[x];*)
(*	- Gamma = \Gamma = E/M = Sqrt[1+2nu(y - 1)], introduced in eq. (8);*)
(*	- bHat = \hat{b}: normalized impact parameter, introduced in eq. (10);*)
(*	- w = w^\mu: linear combination of the initial velocities introduced eq. (10);*)
(*	- aGB is the Gauss-Bonnet coupling constant;*)
(*	- be = Sqrt[-b^2], absolute value of the impact parameter introduced below eq. (10);*)
(*	- J = (G m/be)^{-1}, the total angular momentum introduced in eq. (9);*)
(*	- sign is the sign of the term (2 y^2 - 1 + s1*s2) introduced below eq. (12);*)
(*	- f1 and f2 are the coefficients of the function f(\phi) introduced in eq. (5);*)
(*	- c1, c2, c3, d2, d3 are the coefficients c_n's and d_n's defined in eq. (9);*)
(*	- h1, h2, ..., are the coefficient polynomials h_i defined in Table I.*)


(*Impulse to 3PM order*)
Dp = (bHat*c1*m*nu)/J + (bHat*c2*m*nu + d2*w)/J^2 + (bHat*c3*m*nu + d3*w)/J^3


(*Scattering angle given in eq.(12)*)
chi = Gamma*(-((c2*sign)/(J^2*Sqrt[-1 + y^2])) - (c1*sign)/(J*Sqrt[-1 + y^2]) + (-1/6*(c1^3*Gamma^2*sign)/(-1 + y^2)^(3/2) - (c3*sign)/Sqrt[-1 + y^2])/J^3)


(*Coeffients c_n and d_n defined in eq.(9)*)
coeff = {c1 -> (-2*(h1 + s1*s2))/Sqrt[-1 + y^2], c2 -> (-3*h9*Pi)/(4*Sqrt[-1 + y^2]) - (3*aGB*f1*m1*Pi*(h5*s1 + s2))/(2*be^2*m*Sqrt[-1 + y^2]) - (3*aGB*f1*m2*Pi*(s1 + h5*s2))/(2*be^2*m*Sqrt[-1 + y^2]) + (m2*Pi*s2*(-8*s1 + s2*(-1 + 4*s1^2 + 2*sp1 + y^2)))/(4*m*Sqrt[-1 + y^2]) + (m1*Pi*s1*(-8*s2 + s1*(-1 + 4*s2^2 + 2*sp2 + y^2)))/(4*m*Sqrt[-1 + y^2]), c3 -> (-2*h17*h18*m1^2)/(m^2*(-1 + y^2)^(5/2)) - (2*h17*h18*m2^2)/(m^2*(-1 + y^2)^(5/2)) - (4*h32*nu*y)/(3*(-1 + y^2)^(5/2)) + aGB^2*((-512*f1^2*h5*m1^2)/(35*be^4*m^2*Sqrt[-1 + y^2]) - (512*f1^2*m1^2*s1*(h7*s1 + 3*s2))/(35*be^4*m^2*Sqrt[-1 + y^2])) + aGB^2*((-512*f1^2*h5*m2^2)/(35*be^4*m^2*Sqrt[-1 + y^2]) - (512*f1^2*m2^2*s2*(3*s1 + h7*s2))/(35*be^4*m^2*Sqrt[-1 + y^2])) + (16*aGB*m2^2*(f2*s2*(3*s1 + 4*h5*s2)*(-1 + y^2) + f1*(-(h15*s1) + s2*(-2*h29 + s1*(5*h12*s1 - 6*h13*s2) + 2*h1*s2^2*(-1 + y^2) + 5*sp1*(-1 + y^2)))))/(15*be^2*m^2*(-1 + y^2)^(3/2)) + (16*aGB*m1^2*(f2*s1*(4*h5*s1 + 3*s2)*(-1 + y^2) + f1*(-(h15*s2) + s1*(-2*h29 + s2*(-6*h13*s1 + 5*h12*s2) + 2*h1*s1^2*(-1 + y^2) + 5*sp2*(-1 + y^2)))))/(15*be^2*m^2*(-1 + y^2)^(3/2)) + (2*m2^2*s2*(-(h27*s1) + s2*(3*h24*s1^2 + 3*h8*sp1*(-1 + y^2) + 4*h1*(-1 + y^2)^2 + s2*(-(h21*s1^3) - spp1*(-1 + y^2)^2 + s1*(-1 + y^2)*(-4 - 3*h6*sp1 + 4*y^2)))))/(3*m^2*(-1 + y^2)^(5/2)) + (2*m1^2*s1*(-(h27*s2) + s1*(3*h24*s2^2 + 3*h8*sp2*(-1 + y^2) + 4*h1*(-1 + y^2)^2 + s1*(-(h21*s2^3) - spp2*(-1 + y^2)^2 + s2*(-1 + y^2)*(-4 - 3*h6*sp2 + 4*y^2)))))/(3*m^2*(-1 + y^2)^(5/2)) + (2*nu*s2*y*(3*h20*s1 + s2*(3*(h1 + s1*s2)*sp1*(-1 + y^2) + 2*h2*(-1 + y^2)^2 + 3*s1*(h22*s1 + s2*(h1*s1^2 + 2*(-1 + y^2)^2)))))/(3*(-1 + y^2)^(5/2)) + (2*nu*s1*y*(3*h20*s2 + s1*(3*(h1 + s1*s2)*sp2*(-1 + y^2) + 2*h2*(-1 + y^2)^2 + 3*s2*(h22*s2 + s1*(h1*s2^2 + 2*(-1 + y^2)^2)))))/(3*(-1 + y^2)^(5/2)) + (8*h19*nu*Log[y - Sqrt[-1 + y^2]])/(-1 + y^2) + (2*nu*s1*s2*(8 - 2*s1*s2 + 4*s1^2*s2^2 + (4*s1^2 + sp1)*sp2 - 8*y^2)*Log[y - Sqrt[-1 + y^2]])/(-1 + y^2) + (2*nu*s1*s2*(8 - 2*s1*s2 + 4*s1^2*s2^2 + sp1*(4*s2^2 + sp2) - 8*y^2)*Log[y - Sqrt[-1 + y^2]])/(-1 + y^2) + aGB^2*((64*f1^2*h33*nu*y)/(be^4*(-1 + y^2)^(5/2)) + (128*f1^2*nu*s2*(h28*s1 + h30*s2)*y)/(be^4*(-1 + y^2)^(5/2)) + (192*f1^2*h34*nu*Log[y - Sqrt[-1 + y^2]])/(be^4*(-1 + y^2)^3) + (384*f1^2*nu*s2*(h31*s1 + 3*h2*s2)*Log[y - Sqrt[-1 + y^2]])/(be^4*(-1 + y^2)^3)) + aGB^2*((64*f1^2*h33*nu*y)/(be^4*(-1 + y^2)^(5/2)) + (128*f1^2*nu*s1*(h30*s1 + h28*s2)*y)/(be^4*(-1 + y^2)^(5/2)) + (192*f1^2*h34*nu*Log[y - Sqrt[-1 + y^2]])/(be^4*(-1 + y^2)^3) + (384*f1^2*nu*s1*(3*h2*s1 + h31*s2)*Log[y - Sqrt[-1 + y^2]])/(be^4*(-1 + y^2)^3)) + aGB*((16*f1*nu*s2*(h26 + h14*s1*s2 + 6*h4*sp1)*y)/(3*be^2*(-1 + y^2)^(3/2)) - (32*f1*nu*s2*(-2*h11*h3 + 2*h10*s1*s2 + sp1)*Log[y - Sqrt[-1 + y^2]])/(be^2*(-1 + y^2)^2)) + aGB*((16*f1*nu*s1*(h26 + h14*s1*s2 + 6*h4*sp2)*y)/(3*be^2*(-1 + y^2)^(3/2)) - (32*f1*nu*s1*(-2*h11*h3 + 2*h10*s1*s2 + sp2)*Log[y - Sqrt[-1 + y^2]])/(be^2*(-1 + y^2)^2)), d2 -> (-2*nu*(h1 + s1*s2)^2)/(-1 + y^2)^(3/2), d3 -> (-3*h25*nu*Pi)/(2*(-1 + y^2)^(3/2)) - (3*aGB*f1*m1*nu*Pi*(h23*s1 + s2*(h1 + s1*(h5*s1 + s2))))/(be^2*m*(-1 + y^2)^(3/2)) - (3*aGB*f1*m2*nu*Pi*(h23*s2 + s1*(h1 + s2*(s1 + h5*s2))))/(be^2*m*(-1 + y^2)^(3/2)) + (m2*nu*Pi*s2*(h1*s2*(-1 + 2*sp1 + y^2) + s1*(-h16 + s2*(4*h6*s1 + s2*(-1 + 4*s1^2 + 2*sp1 + y^2)))))/(2*m*(-1 + y^2)^(3/2)) + (m1*nu*Pi*s1*(h1*s1*(-1 + 2*sp2 + y^2) + s2*(-h16 + s1*(4*h6*s2 + s1*(-1 + 4*s2^2 + 2*sp2 + y^2)))))/(2*m*(-1 + y^2)^(3/2))}


(*Polynomial functions h_i appearing in eq.(11)*)
hpoly = {h1 -> -1 + 2*y^2, h2 -> 1 + 2*y^2, h3 -> -5 + y^2, h4 -> -2 + y^2, h5 -> -1 + 3*y^2, h6 -> -3 + 2*y^2, h7 -> -1 + 4*y^2, h8 -> -3 + 4*y^2, h9 -> -1 + 5*y^2, h10 -> 3 + 2*y^2, h11 -> 1 + 4*y^2, h12 -> -5 + 2*y^2, h13 -> -4 + 9*y^2, h14 -> -97 + 28*y^2, h15 -> -13 + 28*y^2, h16 -> -11 + 31*y^2, h17 -> -1 - 4*y + 4*y^3, h18 -> 1 - 4*y + 4*y^3, h19 -> 3 + 12*y^2 - 4*y^4, h20 -> -1 + 6*y^2 - 2*y^4, h21 -> 7 - 14*y^2 + 4*y^4, h22 -> 3 - 4*y^2 + 4*y^4, h23 -> 1 - 5*y^2 + 6*y^4, h24 -> 7 - 12*y^2 + 8*y^4, h25 -> 1 - 7*y^2 + 10*y^4, h26 -> -243 - 22*y^2 + 16*y^4, h27 -> 17 - 46*y^2 + 20*y^4, h28 -> 247 + 274*y^2 + 46*y^4, h29 -> 6 - 49*y^2 + 58*y^4, h30 -> 33 - 16*y^2 + 14*y^4 - 4*y^6, h31 -> 13 + 112*y^2 + 56*y^4 + 8*y^6, h32 -> -53 + 120*y^2 - 90*y^4 + 20*y^6, h33 -> 351 + 356*y^2 - 94*y^4 + 44*y^6, h34 -> 17 + 166*y^2 + 36*y^4 - 8*y^6 + 8*y^8}
